Amplified transport variability in granular slope flows near the critical angle

Mechanical disturbances such as seismic shaking can set a granular slope in motion. Understanding the resulting transport before arrest is important for predicting topographic change, assessing landslide hazards and controlling powder flows in industrial processes. Experiments show that smaller disturbances can trigger avalanches and larger areas are mobilized as slopes approach their stability limit. Yet how much transport varies between events under the same macroscopic conditions and forcing remains unclear. Here we use numerical simulations to show that transport variability is amplified near the critical angle. We apply identical basal pulses to static granular layers with the same macroscopic conditions but different initial particle configurations. Although the mean transport increases approximately in inverse proportion to the angular distance from the critical angle, the standard deviation increases even faster and can exceed the mean. Thus, identical forcing can produce widely different transport amounts. Deterministic constitutive laws that assign a unique response to given macroscopic conditions cannot capture this variability. We introduce fluctuations into the energy balance to develop a stochastic model that captures the main features of the broadening transport distribution. These results show that assessing transport near the critical angle requires considering its distribution, not just its mean, and motivate constitutive descriptions that incorporate fluctuations.

==> anc/Supplementary_Movie_1_caption.txt <==
Supplementary Movie 1 | Variability of transport following identical basal pulses at three slope angles.
Panels b-1-b-4, b-5-b-8 and b-9-b-12 show theta=12.0^ degrees,
14.2^ degrees and 16.3^ degrees, respectively, with N=2,273 mobile
particles and L_x/d=100 (d=1 mm).
At each angle, trials are selected independently by their final transport
at 5 s. Columns 1-4 correspond to ranks 1, 32,
96 and 128 among 128 trials. The seed IDs are (21, 118, 117, 89) at
12.0^ degrees, (36, 40, 116, 2) at 14.2^ degrees, and
(26, 25, 75, 1) at 16.3^ degrees.
These are examples of relatively small to large transport at each angle;
no trial is assumed to have exactly zero motion.
Particle colour denotes accumulated downslope displacement from the start
of forcing, including displacement across periodic boundaries. A continuous
blue-green-red gradient uses a common scale proportional to
log(1+Delta  x/(0.1d)) for positive displacements. Non-positive
values are clipped to blue and values at or above 100d to red.
The labelled colour bar applies to all panels. Base particles are light grey.
Colour measures displacement, not speed or an arrest criterion, and
remains after motion ceases.
The upper-right label in each panel shows the instantaneous value of
Q(t)/(rho d^3), with Q(t)=L_x^{-1}sum_i m_iDelta  x_i(t).
The value updates with physical time and is calculated from the particle
displacements. The accompanying final snapshot displays the value at
t=5 s.
All panels share the same spatial scale and physical time.
Particle positions and displacements saved every 0.1 s are
linearly interpolated for playback at half real-time speed. Brief holds
are added at the start and end. The basal pulse lasts approximately
0.063 s; within-cycle motion is not resolved by the saved data.
The accompanying vector figure shows the same panels at t=5 s.

